Chance constrained sets approximation: A probabilistic scaling approach -- EXTENDED VERSION

In this paper, a sample-based procedure for obtaining simple and computable approximations of chance-constrained sets is proposed. The procedure allows to control the complexity of the approximating set, by defining families of simple-approximating sets of given complexity. A probabilistic scaling procedure then allows to rescale these sets to obtain the desired probabilistic guarantees. The proposed approach is shown to be applicable in several problem in systems and control, such as the design of Stochastic Model Predictive Control schemes or the solution of probabilistic set membership estimation problems.

==> Prob_scaling_matlab/ccs2d_ok1.m <==
clear all
close all
Npoints = 100;
Nrand = 5000;
xl = [-2,2];
yl = [-2,2];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Prob_scaling_matlab/ccs2d_ok2.m <==
clear all
close all
Npoints = 100;
Nrand = 20000;
xl = [-2,1.5];
yl = [-2,1.5];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (2*q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand;
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Prob_scaling_matlab/ccs3d.m <==
clear all
close all
Npoints = 100;
Nrand = 30000;
xl = [-2,2];
[X1,X2,X3] = meshgrid(linspace(xl(1),xl(2),Npoints));
P = zeros(Npoints,Npoints,Npoints);
XX = linspace(xl(1),xl(2),Npoints);
YY = linspace(xl(1),xl(2),Npoints);
ZZ = linspace(xl(1),xl(2),Npoints);

M =[1.9    0.8 0.5;
0.3    1.8 0.5;
0.1 0.7 1.3];

for ix=1:Npoints
    ix
    tic
for iy=1:Npoints
for iz=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy),ZZ(iz)]';
    q1 = M*randn(3,1);
    q2 = rand(3,1);
    q3 = (2*q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy,iz) = P(ix,iy,iz)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
toc
end
P = P/Nrand;

save("3dsave.mat")

figure

epsil = 0.5;

h = patch(isosurface(X1,X2,X3,P,1-epsil),...
    'FaceColor','red','EdgeColor','none','FaceAlpha',0.3);
isonormals(X1,X2,X3,P,h);
patch(isocaps(X1,X2,X3,P,1-epsil),...
    'FaceColor','interp','EdgeColor','none','FaceAlpha',0.3);

view(3); axis tight vis3d; camlight; lighting phong;
view(-130,20);
rotate3d on
xlabel x_1
ylabel x_2
zlabel x_3



==> Prob_scaling_matlab/untitle.m <==
clear all
close all
Npoints = 100;
Nrand = 5000;
xl = [-2,2];
yl = [-2,2];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Prob_scaling_matlab/untitled.m <==
Npoints = 20;
Nrand = 100;
xl = [-1,1];
yl = [-1,1];
zl = [-1,1];
P = zeros(Npoints,Npoints,Npoints);
f = @(x,q1,q2) q2*q1'*x  
[XX,YY,ZZ] = meshgrid(linspace(xl(1),xl(2),Npoints));
M =[1.9    0.8    1.7;
    0.8    0.6    0.8;
    1.7    0.8    1.8];
for ix=1:Npoints
for iy=1:Npoints
for iz=1:Npoints
for i=1:Nrand
    x =[XX(ix),YY(iy),ZZ(iz)]';
    q1 = M*randn(3,1);
    q2 = rand(1);
    F = f(x,q1,q2);
    P(ix,iy,iz) = P(ix,iy,iz)+(F>0);
end
end
end
end
P = P/Nrand
    

==> Probabilistic Scaling Automatica ArXiv (Copy)/Prob_scaling_matlab/ccs2d_ok1.m <==
clear all
close all
Npoints = 100;
Nrand = 5000;
xl = [-2,2];
yl = [-2,2];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Probabilistic Scaling Automatica ArXiv (Copy)/Prob_scaling_matlab/ccs2d_ok2.m <==
clear all
close all
Npoints = 100;
Nrand = 20000;
xl = [-2,1.5];
yl = [-2,1.5];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (2*q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand;
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Probabilistic Scaling Automatica ArXiv (Copy)/Prob_scaling_matlab/ccs3d.m <==
clear all
close all
Npoints = 100;
Nrand = 30000;
xl = [-2,2];
[X1,X2,X3] = meshgrid(linspace(xl(1),xl(2),Npoints));
P = zeros(Npoints,Npoints,Npoints);
XX = linspace(xl(1),xl(2),Npoints);
YY = linspace(xl(1),xl(2),Npoints);
ZZ = linspace(xl(1),xl(2),Npoints);

M =[1.9    0.8 0.5;
0.3    1.8 0.5;
0.1 0.7 1.3];

for ix=1:Npoints
    ix
    tic
for iy=1:Npoints
for iz=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy),ZZ(iz)]';
    q1 = M*randn(3,1);
    q2 = rand(3,1);
    q3 = (2*q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy,iz) = P(ix,iy,iz)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
toc
end
P = P/Nrand;

save("3dsave.mat")

figure

epsil = 0.5;

h = patch(isosurface(X1,X2,X3,P,1-epsil),...
    'FaceColor','red','EdgeColor','none','FaceAlpha',0.3);
isonormals(X1,X2,X3,P,h);
patch(isocaps(X1,X2,X3,P,1-epsil),...
    'FaceColor','interp','EdgeColor','none','FaceAlpha',0.3);

view(3); axis tight vis3d; camlight; lighting phong;
view(-130,20);
rotate3d on
xlabel x_1
ylabel x_2
zlabel x_3



==> Probabilistic Scaling Automatica ArXiv (Copy)/Prob_scaling_matlab/untitle.m <==
clear all
close all
Npoints = 100;
Nrand = 5000;
xl = [-2,2];
yl = [-2,2];
P = zeros(Npoints,Npoints);
[XX,YY] = meshgrid(linspace(xl(1),xl(2),Npoints));
XX = XX(1,:)';
YY = YY(:,1);
M =[1.9    0.8;
0.3    1.8];

for ix=1:Npoints
    ix
for iy=1:Npoints
for i=1:Nrand
    xi =[XX(ix),YY(iy)]';
    q1 = M*randn(2,1);
    q2 = rand(2,1);
    q3 = (q1-q2);
    q4 = q1.^2;
    F = [q1';q2';q3';q4']*xi;
    P(ix,iy) = P(ix,iy)+(F(1)<1 & F(2)<1 & F(3)<1 & F(4)<1);
end
end
end
P = P/Nrand
mesh(XX,YY,P)
figure
contour(XX,YY,P)

%%
figure
hold on
epsil = 0.5;
for ix=1:Npoints
for iy=1:Npoints
if P(ix,iy)>1-epsil
    plot(XX(ix),YY(iy),'.r')
else
    plot(XX(ix),YY(iy),'.g')
end
end
end


==> Probabilistic Scaling Automatica ArXiv (Copy)/Prob_scaling_matlab/untitled.m <==
Npoints = 20;
Nrand = 100;
xl = [-1,1];
yl = [-1,1];
zl = [-1,1];
P = zeros(Npoints,Npoints,Npoints);
f = @(x,q1,q2) q2*q1'*x  
[XX,YY,ZZ] = meshgrid(linspace(xl(1),xl(2),Npoints));
M =[1.9    0.8    1.7;
    0.8    0.6    0.8;
    1.7    0.8    1.8];
for ix=1:Npoints
for iy=1:Npoints
for iz=1:Npoints
for i=1:Nrand
    x =[XX(ix),YY(iy),ZZ(iz)]';
    q1 = M*randn(3,1);
    q2 = rand(1);
    F = f(x,q1,q2);
    P(ix,iy,iz) = P(ix,iy,iz)+(F>0);
end
end
end
end
P = P/Nrand
    
